Phase Behavior of a Family of Truncated Hard Cubes

In continuation of our work in [A.P. Gantapara et al., Phys. Rev. Lett. 111, 015501 (2013)], we investigate here the thermodynamic phase behavior of a family of truncated hard cubes, for which the shape evolves smoothly from a cube via a cuboctahedron to an octahedron. We used Monte Carlo simulations and free-energy calculations to establish the full phase diagram. This phase diagram exhibits a remarkable richness in crystal and mesophase structures, depending sensitively on the precise particle shape. In addition, we examined in detail the nature of the plastic crystal (rotator) phases that appear for intermediate densities and levels of truncation. Our results allow us to probe the relation between phase behavior and building-block shape and to further the understanding of rotator phases. Furthermore, the phase diagram presented here should prove instrumental for guiding future experimental studies on similarly-haped nanoparticles and the creation of new materials.

==> compile_manuscript.sh <==
#!/bin/bash
mv BIN/manuscript.aux .
mv BIN/manuscript.bbl .
mv BIN/manuscript.blg .
mv BIN/manuscript.log .
mv BIN/manuscriptNotes.bib .
sleep 1
pdflatex manuscript
pdflatex manuscript
bibtex manuscript
pdflatex manuscript
pdflatex manuscript
pdflatex manuscript
sleep 1
mv manuscript.aux BIN/
mv manuscript.bbl BIN/
mv manuscript.blg BIN/
mv manuscript.log BIN/
mv manuscriptNotes.bib BIN/

